ETCetera: beyond Event-Triggered Control

We present ETCetera, a Python library developed for the analysis and synthesis of the sampling behaviour of event triggered control (ETC) systems. In particular, the tool constructs abstractions of the sampling behaviour of given ETC systems, in the form of timed automata (TA) or finite-state transition systems (FSTSs). When the abstraction is an FSTS, ETCetera provides diverse manipulation tools for analysis of ETC's sampling performance, synthesis of communication traffic schedulers (when networks shared by multiple ETC loops are considered), and optimization of sampling strategies. Additionally, the TA models may be exported to UPPAAL for analysis and synthesis of schedulers. Several examples of the tool's application for analysis and synthesis problems with different types of dynamics and event-triggered implementations are provided.

==> Code/petc_quant.py <==
import numpy as np

# Define LTI system matrices
A = np.array([[0, 1], [-2, 3]])
B = np.array([[0],[1]])
K = np.array([[1, -4]])

# PETC parameters
h = 0.1
kmax = 20

# Triggering condition
Qtrigger = np.array([[ -0.14770797,  -2.52808495,  -0.20224506,   0.80898024], [ -2.52808495,  13.75369717,   2.56242462, -10.24969847], [ -0.20224506,   2.56242462,   0.33917205,  -1.3566882 ], [  0.80898024, -10.24969847,  -1.3566882 ,   5.42675281]])

# Construct object representing the PETC system
import ETCetera.Systems as systems

plant = systems.LinearPlant(A, B)
controller = systems.LinearController(K, h)
trigger = systems.LinearQuadraticPETC(plant, controller, kmax=kmax, Qbar=Qtrigger)

# Create Traffic Model
import ETCetera.Abstractions as abstr


# Best selection for SAIST: solver='z3', etc_only, stop_if_mace_equivalent, smart_mace
traffic = abstr.TrafficModelLinearPETC(trigger, depth=100, etc_only=True, solver='z3', stop_if_mace_equivalent=True, smart_mace=True)
regions, transitions = traffic.create_abstraction()

# Print obtained SAIST and its minimizing cycle
print(f'SAIST is {traffic.limavg}'); print(f'Smallest average cycles: {traffic.cycles}')

# Now create an abstraction to design an improved sampling strategy
traffic_synth = abstr.TrafficModelLinearPETC(trigger, depth=1, etc_only=False, solver='z3', early_trigger_only=True)
strat, strat_tran = traffic_synth.optimize_sampling_strategy()
print(strat) # Inspect strategy

# Compute its SAIST value
traffic2 = abstr.TrafficModelLinearPETC(trigger, depth=100, etc_only=True, solver='z3', stop_if_mace_equivalent=True, smart_mace=True, strategy=strat, strategy_transition=strat_tran)
regions2, transitions2 = traffic2.create_abstraction()
print(f'Optimized SAIST is {traffic2.limavg}')
